SGDLibrary: A MATLAB library for stochastic gradient descent algorithms

We consider the problem of finding the minimizer of a function $f: \mathbb{R}^d \rightarrow \mathbb{R}$ of the finite-sum form $\min f(w) = 1/n\sum_{i}^n f_i(w)$. This problem has been studied intensively in recent years in the field of machine learning (ML). One promising approach for large-scale data is to use a stochastic optimization algorithm to solve the problem. SGDLibrary is a readable, flexible and extensible pure-MATLAB library of a collection of stochastic optimization algorithms. The purpose of the library is to provide researchers and implementers a comprehensive evaluation environment for the use of these algorithms on various ML problems.

==> codes/linear_regression_org.m <==
function Problem=linear_regression(x_train,y_train,x_test,y_test,lambda)
    d = size(x_train, 1);
    n_train = length(y_train);
    n_test = length(y_test);      
   
    Problem.name = @() 'linear_regression';    
    Problem.dim = @() d;
    Problem.samples = @() n_train;
    Problem.lambda = @() lambda;    
    Problem.hessain_w_independent = @() true;
    Problem.x_norm = @() sum(x_train.^2,1);
    Problem.x = @() x_train;    

    % define cost function
    Problem.cost = @cost;
    function f = cost(w)
        f = sum((w'*x_train-y_train).^2)/ (2 * n_train) + lambda/2*w'*w;
    end

    % define stochastic gradient
    Problem.grad = @grad;
    function g = grad(w, indices)
        residual = w'*x_train(:,indices)-y_train(indices);
        g = x_train(:,indices) * residual'/length(indices)+ lambda*w;
    end

    % define full gradient
    Problem.full_grad = @full_grad;
    function g = full_grad(w)
        g = grad(w, 1:n_train);
    end

    % define stochastic hessian
    Problem.hess = @hess; 
    function h = hess(w, indices)
        h = 1/length(indices) * x_train(:,indices) * (x_train(:,indices)') + lambda * eye(d);
    end

    % define full hessian
    Problem.full_hess = @full_hess; 
    function h = full_hess(w)
        h = hess(w, 1:n_train);
    end

    % define stochastic hessian-vector
    Problem.hess_vec = @hess_vec; 
    function hv = hess_vec(w, v, indices)
        hv = 1/length(indices) * x_train(:,indices) * ...
                        ((x_train(:,indices)'*v)) + lambda*v;
    end

    % define prediction function
    Problem.prediction = @prediction;
    function p = prediction(w)
        p = w' * x_test;        
    end

    % define mse calculation function
    Problem.mse = @mse;
    function e = mse(y_pred)
        e = sum((y_pred-y_test).^2)/(2*n_test);
    end
end


